The gamma/hadron discriminator $LCm$ in realistic air shower array experiments

In this article, it is shown that the $C_k$ and $LCm$ variables, recently introduced as an effective way to discriminate gamma and proton-induced showers in large wide-field gamma-ray observatories, can be generalised to be used in arrays of different detectors and variable fill factors. In particular, the $C_k$ profile discrimination capabilities are evaluated for scintillator and water Cherenkov detector arrays.

==> figures/2crop.sh <==
#!/bin/bash

echo 'Start...'

list=`ls *.pdf`

for file in $list
do
    echo file: $file
    pdfcrop $file
    base=`basename $file .pdf`
    rm -vf $file
    mv -v $base'-crop.pdf' $file
done


echo '!! Done All !!'

